HBMax: Optimizing Memory Efficiency for Parallel Influence Maximization on Multicore Architectures

Influence maximization aims to select k most-influential vertices or seeds in a network, where influence is defined by a given diffusion process. Although computing optimal seed set is NP-Hard, efficient approximation algorithms exist. However, even state-of-the-art parallel implementations are limited by a sampling step that incurs large memory footprints. This in turn limits the problem size reach and approximation quality. In this work, we study the memory footprint of the sampling process collecting reverse reachability information in the IMM (Influence Maximization via Martingales) algorithm over large real-world social networks. We present a memory-efficient optimization approach (called HBMax) based on Ripples, a state-of-the-art multi-threaded parallel influence maximization solution. Our approach, HBMax, uses a portion of the reverse reachable (RR) sets collected by the algorithm to learn the characteristics of the graph. Then, it compresses the intermediate reverse reachability information with Huffman coding or bitmap coding, and queries on the partially decoded data, or directly on the compressed data to preserve the memory savings obtained through compression. Considering a NUMA architecture, we scale up our solution on 64 CPU cores and reduce the memory footprint by up to 82.1% with average 6.3% speedup (encoding overhead is offset by performance gain from memory reduction) without loss of accuracy. For the largest tested graph Twitter7 (with 1.4 billion edges), HBMax achieves 5.9X compression ratio and 2.2X speedup.

==> figures/data-for-figure/fg4_plot_scales.py <==
# coding: utf-8
import numpy as np
import matplotlib.pyplot as plt
# dblp
# data=np.array([19.7258,   19.2362 ,   19.2821,    19.3067,    19.8733,    18.9062,    20.1944,
# 2512.238, 1324.2412,  723.6034,   453.0488,   378.0534,   653.4202,   966.04,
# 326.0178, 168.4782,   89.95097,   47.33136,   22.85601,   50.56082,   60.67711,
# 264.932,  193.483,    158.288,    107.514,    86.8919,    80.5508,    83.1553]).reshape(4,-1)

# youtube
# data=np.array([115.526,    113.421,    106.692, 113.802, 119.217, 116.094, 121.549,
# 29923.79,   15774.91,    8207.327,    4591.077,    2893.743,    2609.839,    3782.902,
# 3032.881,   1558.958,    762.7158,    413.4805,    224.5113,    141.0213,   117.7788,
# 295.273, 223.864, 284.132, 192.873, 208.903, 399.026, 392.918]).reshape(4,-1)

# skitter
# data=np.array([406.11,   404.702, 412.952, 408.126, 413.774, 420.587, 439.649,
# 117359.8,    59297.51,    30578.63,    16312.48,    9217.84, 6467.052,    7316.43,
# 10433.34,    4983.109,    2611.473,    1294.577,    690.3981,    439.0399,    278.6741,
# 342.617, 312.642, 308.084, 281.547, 342.687, 1051.85, 1059.02]).reshape(4,-1)

# orkut
data = np.array([4609.73, 4547.19, 4624.68, 4487.16, 4560.57, 4534.59, 4870.21,
                 1052296.94, 561680.5, 293802.01, 163101.44, 104703.25, 96802.39, 161105.12,
                 194451.08, 97435.62, 51805.175, 30040.417, 19823.271, 14286.915, 12886.694,
                 1169.116, 2801.68, 1182.912, 2009.623, 2124.99, 5570.72, 7208.61]).reshape(4, -1)

# pokec
data = np.array([3866.33, 3282.5, 3101.83, 3156.08, 3786.8, 3331.92, 3931.58,
                 2906520.3, 903680.4, 460980.9, 249357.48, 139013.67, 110880.03, 148959.46,
                 671216.3, 195699.97, 99741.92, 54138.81, 31067.61, 19551.054, 17330.212,
                 1029210, 894405, 178567.8, 172254.1, 51536.3 108141.9, 34272.7]).reshape(4, -1)

# liveJournal
data = np.array([23094, 23755.3, 23450.9, 23486.8, 23299.3, 23332.7, 22565.6,
                 6.98E+06, 3.63E+06, 1.81E+06, 937071, 512116, 352752.4, 360964.7,
                 2.07E+06, 1.00E+06, 486248, 240785, 126487, 89246.15, 70916.58,
                 1.13E+07, 498849, 5.07E+06, 3.14E+06, 1.08E+06, 941009, 609065]).reshape(4, -1)

columns = ('2', '4', '8', '16', '32', '64', '128')
xlabels = ['2', '4', '8', '16', '32', '64', '128']
rows = ['build-tree', 'sampling', 'encode', 'decode']
colors = plt.cm.tab20c(np.linspace(0, 1.0, len(rows)))
len(data)
n_rows = len(data)
index = np.arange(len(columns)) + 0.3
bar_width = 0.4
y_offset = np.zeros(len(columns))
for row in range(n_rows):
    plt.bar(index, data[row], bar_width, bottom=y_offset, color=colors[row])
    y_offset = y_offset + data[row]
colors = colors[::-1]
plt.ylabel("computation time(ms)")
plt.xticks(index, xlabels)
plt.legend(rows, loc='upper center', ncol=len(rows), bbox_to_anchor=(0.55, 1.10))
plt.show()


==> figures/data-for-figure/fg5_plot_RBO.py <==
# coding: utf-8
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import seaborn as sns


# matplotlib.rc('ytick', labelsize=14)

font = {'family': 'normal',
        # 'weight' : 'bold',
        'size': 14}

matplotlib.rc('font', **font)

# skitter-reduction
data = np.array([[1., 0.80333333, 0.41333333, 0.19666667, 0., 0.15666667, 0., 0.25666667, 0., 0., 0., 0.04, 0.45666667, 0., 0., 0., 0.25666667, 0., 0., 0.54666667],
                 [0.89333333, 0.09, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.],
                 [0.87, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0]])

rbo_db = np.array([1., 1., 1., 0.984375, 0.97376543,
                   0.95638889, 0.93556015, 0.9200968, 0.91440888, 0.91031845,
                   0.90296389, 0.89730989, 0.88950966, 0.88330233, 0.8755939,
                   0.8718142, 0.86884799, 0.86447887, 0.8609193, 0.85629766,
                   0.85084575, 0.84622743, 0.84232051, 0.83902335, 0.83625085,
                   0.83282026, 0.82884791, 0.82443079, 0.81965006, 0.8154389,
                   0.81173248, 0.80770287, 0.80413457, 0.80028616, 0.79620255,
                   0.79192249, 0.78807429, 0.78404985, 0.77987778, 0.7766161,
                   0.77318512, 0.77008185, 0.76682525, 0.76343653, 0.76035098,
                   0.75714396, 0.7542165, 0.75117683, 0.74839564, 0.74585333,
                   0.74320145, 0.74045296, 0.73761952, 0.7347117, 0.73173899,
                   0.72898779, 0.72644324, 0.72383151, 0.72116047, 0.7186814,
                   0.71614547, 0.71355924, 0.71115147, 0.70869509, 0.70619563,
                   0.70365814, 0.70108728, 0.6986802, 0.69624003, 0.69377075,
                   0.69145381, 0.68928094, 0.68707574, 0.6848417, 0.68274228,
                   0.68061425, 0.67846065, 0.67643302, 0.6743799, 0.67244568,
                   0.67048611, 0.66863892, 0.66689872, 0.66513127, 0.66333899,
                   0.66152411, 0.6598095, 0.65819059, 0.65666304, 0.65510959,
                   0.65364306, 0.65225963, 0.65084936, 0.64951833, 0.64826312,
                   0.64708049])
rbo_yt = np.array([0.89333333, 0.85555556, 0.81496599, 0.77559524, 0.76349206,
                   0.75714286, 0.74616293, 0.73953824, 0.73590512, 0.72925884,
                   0.72064158, 0.71075773, 0.70355053, 0.69532859, 0.68643318,
                   0.67711152, 0.66981142, 0.66209272, 0.65410003, 0.64594309,
                   0.63770536, 0.62945042, 0.62122661, 0.61307056, 0.60500986,
                   0.59706509, 0.59029191, 0.58356404, 0.57689957, 0.57031256,
                   0.56381383, 0.55741159, 0.55111194, 0.54491924, 0.5388365,
                   0.53286559, 0.52700747, 0.5212624, 0.51563001, 0.51010949,
                   0.50469965, 0.499399, 0.49420581, 0.48911819, 0.4841341,
                   0.47925142, 0.47446794, 0.46978143, 0.46518961, 0.46069022,
                   0.45628097, 0.45195963, 0.44772396, 0.44357176, 0.43950088,
                   0.4355092, 0.43159464, 0.42775519, 0.42398885, 0.42029372,
                   0.4166679, 0.41310957, 0.40983972, 0.40684035, 0.40388467,
                   0.40097203, 0.39830014, 0.39566171, 0.39305647, 0.39048412,
                   0.38794434, 0.38543676, 0.38296102, 0.38051675, 0.37810354,
                   0.375721, 0.37336871, 0.37104624, 0.36875319, 0.36648912,
                   0.36425361, 0.36204623, 0.35986654, 0.35771413, 0.35558857,
                   0.35348944, 0.35141632, 0.34936879, 0.34734644, 0.34534886,
                   0.34337566, 0.34142644, 0.3395008, 0.33759835, 0.33571872,
                   0.33386154])
rbo_sk = np.array([0.87, 0.80833333, 0.75408163, 0.72232143, 0.69144621,
                   0.67230159, 0.66077004, 0.65431698, 0.64540502, 0.64012099,
                   0.63300181, 0.62859545, 0.62276112, 0.61902747, 0.61414791,
                   0.60844052, 0.60214289, 0.59543392, 0.58844908, 0.58302759,
                   0.57730649, 0.57137458, 0.56530172, 0.55914299, 0.55294186,
                   0.5478438, 0.54265841, 0.53741909, 0.53215294, 0.52688201,
                   0.52162416, 0.51639386, 0.51193325, 0.50815661, 0.50433142,
                   0.50047314, 0.49718974, 0.49385529, 0.49102361, 0.48864497,
                   0.48618126, 0.48364612, 0.48105157, 0.47840814, 0.47572509,
                   0.47301059, 0.47065628, 0.46826201, 0.46619085, 0.46441639,
                   0.46258403, 0.46133891, 0.46032434, 0.45922481, 0.45833591,
                   0.45764143, 0.45685773, 0.45625285, 0.45581346, 0.45528317,
                   0.45490603, 0.45444143, 0.45389619, 0.45327661, 0.4525885,
                   0.45183724, 0.45122616, 0.45074617, 0.45038879, 0.44996352,
                   0.44947512, 0.44910114, 0.44883452, 0.44866866, 0.44843715,
                   0.44814419, 0.4479461, 0.44768858, 0.44752046, 0.44729488,
                   0.44701528, 0.44668493, 0.44630686, 0.44588395, 0.4454189,
                   0.4450377, 0.444736, 0.44450966, 0.4443548, 0.44415455,
                   0.44391138, 0.44362758, 0.44330535, 0.44294675, 0.44265579,
                   0.44242923])

jcd_db = np.array([1., 1., 1., 0.77777778, 0.7,
                   0.58333333, 0.5, 0.46666667, 0.46666667, 0.4375,
                   0.38888889, 0.36842105, 0.33333333, 0.31818182, 0.29166667,
                   0.29166667, 0.28, 0.25925926, 0.25, 0.23333333,
                   0.21875, 0.21212121, 0.20588235, 0.22857143, 0.22222222,
                   0.21052632, 0.2, 0.19047619, 0.18181818, 0.17777778,
                   0.17391304, 0.16666667, 0.18367347, 0.17647059, 0.16981132,
                   0.16363636, 0.16071429, 0.15517241, 0.15, 0.15,
                   0.14516129, 0.14285714, 0.13846154, 0.13432836, 0.13235294,
                   0.12857143, 0.12676056, 0.12328767, 0.12162162, 0.12,
                   0.11688312, 0.11392405, 0.11111111, 0.10843373, 0.10588235,
                   0.10465116, 0.11494253, 0.11235955, 0.10989011, 0.10869565,
                   0.10638298, 0.10416667, 0.10309278, 0.1010101, 0.0990099,
                   0.09708738, 0.0952381, 0.09433962, 0.09259259, 0.09090909,
                   0.09009009, 0.08928571, 0.0877193, 0.0862069, 0.08547009,
                   0.08403361, 0.08264463, 0.09016393, 0.08870968, 0.088,
                   0.08661417, 0.0859375, 0.08527132, 0.08396947, 0.08270677,
                   0.08148148, 0.08088235, 0.08029197, 0.07971014, 0.07857143,
                   0.07801418, 0.08450704, 0.08333333, 0.08275862, 0.08219178,
                   0.08163265])
jcd_yt = np.array([0.33333333, 0.25, 0.2, 0.16666667, 0.16666667,
                   0.15384615, 0.13333333, 0.125, 0.11764706, 0.10526316,
                   0.0952381, 0.08695652, 0.08333333, 0.07692308, 0.07142857,
                   0.06666667, 0.06451613, 0.06060606, 0.05714286, 0.05405405,
                   0.05128205, 0.04878049, 0.04651163, 0.04444444, 0.04255319,
                   0.04081633, 0.04, 0.03846154, 0.03703704, 0.03571429,
                   0.03448276, 0.03333333, 0.03225806, 0.03125, 0.03030303,
                   0.02941176, 0.02857143, 0.02777778, 0.02702703, 0.02631579,
                   0.02564103, 0.025, 0.02439024, 0.02380952, 0.02325581,
                   0.02272727, 0.02222222, 0.02173913, 0.0212766, 0.02083333,
                   0.02040816, 0.02, 0.01960784, 0.01923077, 0.01886792,
                   0.01851852, 0.01818182, 0.01785714, 0.01754386, 0.01724138,
                   0.01694915, 0.01666667, 0.01652893, 0.01639344, 0.01612903,
                   0.01587302, 0.01574803, 0.01550388, 0.01526718, 0.01503759,
                   0.01481481, 0.01459854, 0.01438849, 0.0141844, 0.01398601,
                   0.0137931, 0.01360544, 0.01342282, 0.01324503, 0.0130719,
                   0.01290323, 0.01273885, 0.01257862, 0.01242236, 0.01226994,
                   0.01212121, 0.01197605, 0.01183432, 0.01169591, 0.01156069,
                   0.01142857, 0.01129944, 0.01117318, 0.01104972, 0.01092896,
                   0.01081081])

jcd_sk = np.array([0.42857143, 0.33333333, 0.27272727, 0.25, 0.21428571,
                   0.2, 0.1875, 0.17647059, 0.15789474, 0.15,
                   0.13636364, 0.13043478, 0.12, 0.11538462, 0.10714286,
                   0.1, 0.09375, 0.08823529, 0.08333333, 0.08108108,
                   0.07692308, 0.07317073, 0.06976744, 0.06666667, 0.06382979,
                   0.0625, 0.06, 0.05769231, 0.05555556, 0.05357143,
                   0.05172414, 0.05, 0.04918033, 0.0483871, 0.046875,
                   0.04545455, 0.04477612, 0.04347826, 0.04285714, 0.04225352,
                   0.04109589, 0.04, 0.03896104, 0.03797468, 0.03703704,
                   0.03614458, 0.03571429, 0.03488372, 0.03448276, 0.03409091,
                   0.03333333, 0.03333333, 0.03296703, 0.03225806, 0.03191489,
                   0.03157895, 0.03092784, 0.03061224, 0.03030303, 0.02970297,
                   0.02941176, 0.02884615, 0.02830189, 0.02777778, 0.02727273,
                   0.02678571, 0.02654867, 0.02631579, 0.02608696, 0.02564103,
                   0.02521008, 0.025, 0.02479339, 0.02459016, 0.02419355,
                   0.02380952, 0.02362205, 0.02325581, 0.02307692, 0.02272727,
                   0.02238806, 0.02205882, 0.02173913, 0.02142857, 0.02112676,
                   0.02097902, 0.02083333, 0.02068966, 0.02054795, 0.02027027,
                   0.02, 0.01973684, 0.01948052, 0.01923077, 0.01910828,
                   0.01898734])
rows = ['DBLP', 'Youtube', 'Skitter']

colors = plt.cm.tab20(np.linspace(0, 1.0, len(rows)))
linestyle_str = ['--', '-', '-.']  # Same as '-.'

data = [rbo_db, rbo_yt, rbo_sk]
# data = [jcd_db,jcd_yt,jcd_sk]
n_rows = len(data)

# figure-border
fig = plt.figure()
ax = fig.add_subplot(111)


for axis in ['top', 'bottom', 'left', 'right']:
    ax.spines[axis].set_linewidth(1.5)  # change width

plt.grid(True, color='w', linestyle='-', linewidth=1)
plt.gca().patch.set_facecolor('0.9')
x = 0
for row in range(n_rows):
    index = np.arange(len(data[row]))
    print(len(data[row]), data[row], index)
    plt.plot(index, data[row], linestyle=linestyle_str[row], color='k')
colors = colors[::-1]
plt.ylabel("RBO score", fontsize=14)
# plt.ylabel("Jaccard score", fontsize=14)

plt.legend(rows, loc='upper center', ncol=len(rows), bbox_to_anchor=(0.55, 1.0), prop={'size': 12})
plt.show()


==> figures/data-for-figure/fg6_par_merge_scales.py <==
# coding: utf-8
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import seaborn as sns

matplotlib.rc('ytick', labelsize=14) 

# skitter-reduction
data = np.array([669.164, 1058.34, 1814.76, 2755.22, 8887.44,
                 427.931, 483.389, 559.878, 542.083, 543.422]).reshape(2, -1)

columns = ('2', '4', '8', '16', '32')
xlabels = ['2', '4', '8', '16', '32']
rows = ['OpenMp-Reduction', 'Parallel-Merge']
text = np.array([['1.6%', '3.4%', '14.5%', '23.4%', '52.5%'],
                 ['1.2%', '2.1%', '5.4%', '6.7%', '8.0%']])

colors = plt.cm.tab20(np.linspace(0, 1.0, len(rows)))
linestyle_str = ['--', '-']  # Same as '-.'

len(data)
n_rows = len(data)
n_rows = len(data)
index = np.arange(len(columns)) + 0.3
x = 0
for row in range(n_rows):
    plt.plot(index, data[row] / 1000.0, linestyle=linestyle_str[row], color=colors[row])
    if row == 1:
        x = -0.08
    else:
        x = 0.07
    for t in np.arange(len(text[row])):
        if (row == 0) and (t == (len(text[row]) - 1)):
            x = - 0.05
        plt.text(index[t], data[row][t] / 1000.0 + 0.1 + x, text[row][t], fontsize=14)
# t = len(text[row])-1
# plt.text(index[t], data[row][t] / 1000.0 + 0.1, text[row][t])
colors = colors[::-1]
plt.ylabel("reduction time(s)", fontsize=14)
plt.xticks(index, xlabels, fontsize=14)
plt.legend(rows, loc='upper center', ncol=len(rows), bbox_to_anchor=(0.45, 0.99), prop={'size': 12})
plt.show()


# dblp
# data=np.array([19.7258,   19.2362 ,   19.2821,    19.3067,    19.8733,    18.9062,    20.1944,
# 2512.238, 1324.2412,  723.6034,   453.0488,   378.0534,   653.4202,   966.04,
# 326.0178, 168.4782,   89.95097,   47.33136,   22.85601,   50.56082,   60.67711,
# 264.932,  193.483,    158.288,    107.514,    86.8919,    80.5508,    83.1553]).reshape(4,-1)

# youtube
# data=np.array([115.526,    113.421,    106.692, 113.802, 119.217, 116.094, 121.549,
# 29923.79,   15774.91,    8207.327,    4591.077,    2893.743,    2609.839,    3782.902,
# 3032.881,   1558.958,    762.7158,    413.4805,    224.5113,    141.0213,   117.7788,
# 295.273, 223.864, 284.132, 192.873, 208.903, 399.026, 392.918]).reshape(4,-1)

# skitter
# data=np.array([406.11,   404.702, 412.952, 408.126, 413.774, 420.587, 439.649,
# 117359.8,    59297.51,    30578.63,    16312.48,    9217.84, 6467.052,    7316.43,
# 10433.34,    4983.109,    2611.473,    1294.577,    690.3981,    439.0399,    278.6741,
# 342.617, 312.642, 308.084, 281.547, 342.687, 1051.85, 1059.02]).reshape(4,-1)

# # orkut
# data = np.array([4609.73, 4547.19, 4624.68, 4487.16, 4560.57, 4534.59, 4870.21,
#                  1052296.94, 561680.5, 293802.01, 163101.44, 104703.25, 96802.39, 161105.12,
#                  194451.08, 97435.62, 51805.175, 30040.417, 19823.271, 14286.915, 12886.694,
#                  1169.116, 2801.68, 1182.912, 2009.623, 2124.99, 5570.72, 7208.61]).reshape(4, -1)

# # pokec
# data = np.array([3866.33, 3282.5, 3101.83, 3156.08, 3786.8, 3331.92, 3931.58,
#                  2906520.3, 903680.4, 460980.9, 249357.48, 139013.67, 110880.03, 148959.46,
#                  671216.3, 195699.97, 99741.92, 54138.81, 31067.61, 19551.054, 17330.212,
#                  1029210, 894405, 178567.8, 172254.1, 51536.3 108141.9, 34272.7]).reshape(4, -1)

# # liveJournal
# data = np.array([23094, 23755.3, 23450.9, 23486.8, 23299.3, 23332.7, 22565.6,
#                  6.98E+06, 3.63E+06, 1.81E+06, 937071, 512116, 352752.4, 360964.7,
#                  2.07E+06, 1.00E+06, 486248, 240785, 126487, 89246.15, 70916.58,
#                  1.13E+07, 498849, 5.07E+06, 3.14E+06, 1.08E+06, 941009, 609065]).reshape(4, -1)


==> figures/data-for-figure/figs/fg1_plot_memusage.py <==
# coding: utf-8
import numpy as np
import matplotlib.pyplot as plt
data=np.array([425, 3146, 9838, 50997, 67374, 172430, # Ripples-overall-usage
               61, 192, 384, 2204, 717, 1732])        # MC-diffusion-only-usage
        .reshape(2,-1)[::-1]

columns = ('DBLP', 'YouTube', 'Skitter', 'Orkut', 'Pokec', 'LiveJournal')
xlabels = ['DBLP', 'YouTube', 'Skitter', 'Orkut', 'Pokec', 'LiveJournal']
rows = ['diffusion','IMM']
colors = plt.cm.tab20(np.linspace(0, 1.0, len(rows)))
len(data)
n_rows=len(data)
index = np.arange(len(columns)) + 0.3
bar_width = 0.55
y_offset = np.zeros(len(columns))
# fig, ax = plt.subplots()
for row in range(n_rows):
    plt.bar(index, data[row], bar_width, bottom=y_offset, color=colors[row])
    y_offset = y_offset + data[row]
colors = colors[::-1]    


plt.ylabel("Memory Usage(MB)")
plt.xticks(index, xlabels)
plt.legend(rows, loc='upper center', ncol=len(rows), bbox_to_anchor=(0.55, 1.10))
plt.show()


==> figures/data-for-figure/figs/fg2_plot_RRR_size.py <==
# coding: utf-8
import numpy as np
import matplotlib.pypot as plt
rr_size=np.load('rrsize_dblp.npy)
xtick=np.arange(len(rr_size))
plt.plot(xtick,np.sort(rr_size)[::-1])
plt.show()

